Slow energy dissipation in anharmonic oscillator chains

We study the dynamic behavior at high energies of a chain of anharmonic oscillators coupled at its ends to heat baths at possibly different temperatures. In our setup, each oscillator is subject to a homogeneous anharmonic pinning potential $V_1(q_i) =|q_i|^{2k}/2k$ and harmonic coupling potentials $V_2(q_i- q_{i-1}) = (q_i- q_{i-1})^2/2$ between itself and its nearest neighbors. We consider the case $k > 1$ when the pinning potential is stronger then the coupling potential. At high energy, when a large fraction of the energy is located in the bulk of the chain, breathers appear and block the transport of energy through the system, thus slowing its convergence to equilibrium. In such a regime, we obtain equations for an effective dynamics by averaging out the fast oscillation of the breather. Using this representation and related ideas, we can prove a number of results. When the chain is of length three and $k> 3/2$ we show that there exists a unique invariant measure. If $k > 2$ we further show that the system does not relax exponentially fast to this equilibrium by demonstrating that zero is in the essential spectrum of the generator of the dynamics. When the chain has five or more oscillators and $k> 3/2$ we show that the generator again has zero in its essential spectrum. In addition to these rigorous results, a theory is given for the rate of decrease of the energy when it is concentrated in one of the oscillators without dissipation. Numerical simulations are included which confirm the theory.

==> figures/figure4.cpp <==
#include "CGraphe.h"
#include "CGObj.h"
#include "CPsView.h"

const double pi = 3.14159265358979;

float x(float t)
{
	return (3.0/pi)*(t - 0.5*sin(2.0*t));
}

float y(float t)
{
	return 1-sin(t)*sin(t);
}

int main()
{
	FILE* data = fopen("result4", "rw");
	if (!data) {
		printf("couldn't open file!!\n");
		return 0;
		}
	
	float energy[2000];
	float theory[2000];
	CGPoint* energypoints = new CGPoint[2000];
	CGPoint* theorypoints = new CGPoint[2000];
	long i;
	for (i=0; i<2000; i++) {
		fscanf(data, "%f %f\n", &energy[i], &theory[i]);
		energypoints[i] = CGPoint(i*0.001*120000 / 10000, 1.0e-5 * energy[i]);
		theorypoints[i] = CGPoint(i*0.001*120000 / 10000,1.0e-5 * theory[i]);
		}

	CGraphe *graphe = new CGraphe(0,24,0,3.5);
	graphe->MakeCurrent();
      	
 	new CGAxeX(5,5,0,21,24);
 	theAxeX->ShowLegend("$t$");
 	theAxeX->SetLengths(-2, -4);
  	theAxeX->ShowArrow(3 pt);
	
 	new CGLabelX(5,0,21);
 	theLabelX->SetFormat("{\\tiny$%g$}"); // unit is 10^4
 	theLabelX->SetOffset(-2 mm);
 
 	new CGText(0, 3.5, "{\\tiny$\\times 10^5$}");
	theText->JustifyH(1.2);
	theText->JustifyV(1);
	theText->SetFill(false);
 
  	new CGText(23, 0, "{\\tiny$\\times 10^4$}");
	theText->JustifyV(1.5);
	theText->SetFill(false);
 
	new CGAxeY(0.1,2,0,0,3.5);
 	theAxeY->ShowLegend("$H(t)$");
 	theAxeY->SetLengths(-2, -4);
 	theAxeY->ShowArrow(3 pt);
	 
 	new CGLabelY(1,0,3.1);
 	theLabelY->SetFormat("{\\tiny$%g$}");// unit is 10^5
 	theLabelY->SetOffset(-2 mm);
 
 
 	new CGLines(energypoints,2000);
 	new CGLines(theorypoints,2000);
 	theLines->SetDash(2);
 	
 	CGraphe *graphe2 = new CGraphe(0,10,0,10);
	graphe2->MakeCurrent();

	new CGText(5, 9, "$V_1(q) = {\\displaystyle{q^4 \\over 4}}$");
	theText->JustifyH(0.5);
 	
 	new CGLine(6,7,5,7);
 	new CGText(6.5, 7, "{\\small Simulation}");
	theText->JustifyV(0.3);
 	new CGLine(6,6,5,6);
 	theLine->SetDash(2);
 	new CGText(6.5, 6, "{\\small Prediction}");
	theText->JustifyV(0.3);
	
	CPsLaTeXView *myView2 = new CPsLaTeXView(CGPoint(0,0),CGPoint(5 cm, 5 cm),"figure4");
	myView2->SetResolution(600 dpi);
	myView2->Add(graphe, CGPoint(0.5 cm,0.5 cm), CGPoint(4 cm, 4 cm));
	myView2->Add(graphe2, CGPoint(0.5 cm,0.5 cm), CGPoint(4 cm, 4 cm));
	myView2->DrawView();
	return 0;
}


==> figures/figure6.cpp <==
#include "CGraphe.h"
#include "CGObj.h"
#include "CPsView.h"

const double pi = 3.14159265358979;

float x(float t)
{
	return (3.0/pi)*(t - 0.5*sin(2.0*t));
}

float y(float t)
{
	return 1-sin(t)*sin(t);
}

int main()
{
	FILE* data = fopen("result6", "rw");
	if (!data) {
		printf("couldn't open file!!\n");
		return 0;
		}
		
	float energy[2000];
	float theory[2000];
	CGPoint* energypoints = new CGPoint[2000];
	CGPoint* theorypoints = new CGPoint[2000];
	long i;
	double initial = 0;
	double current;
	for (i=0; i<2000; i++) {
		fscanf(data, "%f\n", &energy[i]);
		if (i == 0) initial = exp(4.0/3.0* log(energy[0]));
		current = initial - 587*i; // 400*2.6*4.0/3.0*0.4236;
		if (current < 0.001) current = 0.001;
		theory[i] = exp(0.75*log(current));
		
		if (i<10) printf("energy %f theory %f initial %f\n", energy[i], theory[i], initial);
		
		energypoints[i] = CGPoint(0.004*i, 1.0e-4 * energy[i]);
		theorypoints[i] = CGPoint(0.004*i,1.0e-4 * theory[i]);
		}

	CGraphe *graphe = new CGraphe(0,8.8,0,3.5);
	graphe->MakeCurrent();
      	
 	new CGAxeX(2,2,0,8,8.8);
 	theAxeX->ShowLegend("$t$");
 	theAxeX->SetLengths(-2, -4);
  	theAxeX->ShowArrow(3 pt);
	
 	new CGLabelX(2,0,8);
 	theLabelX->SetFormat("{\\tiny$%g$}"); // unit is 10^6
 	theLabelX->SetOffset(-2 mm);
 
 
 	new CGText(0, 3.5, "{\\tiny$\\times 10^5$}");
	theText->JustifyH(1.2);
	theText->JustifyV(1);
	theText->SetFill(false);
 
  	new CGText(8.5, 0, "{\\tiny$\\times 10^6$}");
	theText->JustifyV(1.5);
	theText->SetFill(false);
 
 	new CGAxeY(0.1,2,0,0,3.5);
 	theAxeY->ShowLegend("$H(t)$");
 	theAxeY->SetLengths(-2, -4);
 	theAxeY->ShowArrow(3 pt);
	 
 	new CGLabelY(1,0,3.1);
 	theLabelY->SetFormat("{\\tiny$%g$}");// unit is 10^5
 	theLabelY->SetOffset(-2 mm);
 
 
 	new CGLines(energypoints,2000);
 	new CGLines(theorypoints,2000);
 	theLines->SetDash(2);
 	
 	CGraphe *graphe2 = new CGraphe(0,10,0,10);
	graphe2->MakeCurrent();

	new CGText(5, 9, "$V_1(q) = {\\displaystyle{q^6 \\over 6}}$");
	theText->JustifyH(0.5);
 	
 	new CGLine(6,7,5,7);
 	new CGText(6.5, 7, "{\\small Simulation}");
	theText->JustifyV(0.3);
 	new CGLine(6,6,5,6);
 	theLine->SetDash(2);
 	new CGText(6.5, 6, "{\\small Prediction}");
	theText->JustifyV(0.3);
	
	CPsLaTeXView *myView2 = new CPsLaTeXView(CGPoint(0,0),CGPoint(5 cm, 5 cm),"figure6");
	myView2->SetResolution(600 dpi);
	myView2->Add(graphe, CGPoint(0.5 cm,0.5 cm), CGPoint(4 cm, 4 cm));
	myView2->Add(graphe2, CGPoint(0.5 cm,0.5 cm), CGPoint(4 cm, 4 cm));
	myView2->DrawView();
	return 0;
}

